Infrared Memory of a Majorana Shutter

We study a finite-width Majorana shutter as a local, time-dependent scattering defect and determine which features of its infrared memory are insensitive to the microscopic spatial profile. For a smooth shutter, the zero-frequency scattering matrix is fixed by the integrated coupling, while finite-width corrections vanish in the long-wavelength limit. A time-dependent switch then produces an infrared Bogoliubov kernel whose singular part is controlled by the change in this scattering matrix. We examine the many-body response through three observables. The overlap of the pre- and post-shutter Gaussian vacua exhibits Anderson orthogonality, with an exponent set by the scattering angle. A lattice calculation of the post-quench quasiparticle number resolves its logarithmic infrared growth, reaching the predicted coefficient in the slow-switch test and reproducing the expected dependence on the scattering-angle change. When the entanglement cut passes through the shutter, the entropy follows the effective-central-charge description of a conformal defect, with parameter-free agreement at the percent level, improving for the wider shutter. When the shutter lies inside the interval, its contribution remains a subleading finite-size correction. A local bilinear correlator approaches the expected Majorana power law and shows no stable logarithmic amplitude. These results show that the same low-frequency scattering data control distinct global and spatial observables, while their infrared coefficients are not interchangeable. The remaining limits are also made explicit: the finite-memory correction to the continuum kernel and the controlled continuum limit of large-interval spatial entropy.

==> ce1.py <==
import numpy as np, scipy.linalg as sl
from scipy.special import spence
from sim import A0, Ash, weights, ent
def gs_eigh(A):
    w,V=sl.eigh(A.T@A,driver='evd'); return -(A@(V/np.sqrt(w)))@V.T
def Li2(x): return spence(1-x)
def ceff(s):
    if s>=1: return 1.0
    return -(6/np.pi**2)*(((1+s)*np.log(1+s)+(1-s)*np.log(1-s))*np.log(s)+(1+s)*Li2(-s)+(1-s)*Li2(s))
Ns=[128,256,512,1024,2048]
cfg=[(0.25,2),(0.5,2),(1.0,2),(1.5,2),(2.0,2),(3.0,2),(1.5,4),(3.0,4)]
G0={}
for N in Ns:
    Gr=gs_eigh(A0(N)[:N,:N]); G=np.zeros((2*N,2*N)); G[:N,:N]=Gr; G[N:,N:]=-Gr; G0[N]=G
for lf,a in cfg:
    dh=[];dc=[]
    for N in Ns:
        G1=gs_eigh(A0(N)+lf*Ash(N,weights(N,a,1)))
        h=np.r_[np.arange(N//2),N+np.arange(N//2)]
        dh.append(ent(G1,h)[0]-ent(G0[N],h)[0])
        M=N//4; s0=N//2-M//2; j=np.arange(s0,s0+M); c=np.r_[j,N+j]
        dc.append(ent(G1,c)[0]-ent(G0[N],c)[0])
    x=np.log(Ns); sl_=np.polyfit(x[-3:],dh[-3:],1)[0]; s=1/np.cosh(lf)
    print("lam %.2f a %d s=%.4f slope_half=%.5f pred=%.5f ratio=%.3f | centred M=N/4 dS:"%(lf,a,s,sl_,(ceff(s)-1)/6,sl_/((ceff(s)-1)/6)),np.round(dc,4),flush=True)


==> chk1.py <==
import numpy as np
from scipy.integrate import quad
# Frobenius norm of R(a)-R(b)
R=lambda t: np.array([[np.cos(t),np.sin(t)],[-np.sin(t),np.cos(t)]])
for d in [0.1,0.8658,1.5]:
    print(d, np.linalg.norm(R(d)-R(0))**2, 4*np.sin(d/2)**2, 8*np.sin(d/2)**2)
# moments
w1=lambda u: np.exp(-1/(1-u*u)); w2=lambda u:(1+u*u/2)*np.exp(-1/(1-u*u)); w3=lambda u:(1-u*u)**4
for w in (w1,w2,w3):
    Z=quad(w,-1,1)[0]
    print([quad(lambda u:u**k*w(u),-1,1)[0]/Z for k in (2,4)])
# transfer matrix deviation scaling
from scipy.linalg import expm
def T(om,a,lam,n=4000):
    x=np.linspace(-a,a,n+1); xm=(x[1:]+x[:-1])/2; dx=x[1]-x[0]
    Z=quad(w1,-1,1)[0]
    M=np.eye(2,dtype=complex)
    for xx in xm:
        w=w1(xx/a)/a/Z
        N=lam*w*np.array([[0,np.exp(-2j*om*xx)],[np.exp(2j*om*xx),0]])
        M=expm(N*dx)@M
    return M
lam=1.0
T0=expm(lam*np.array([[0,1],[1,0]]))
for a in (1,2):
  for om in (0.005,0.01,0.02,0.04):
    Tm=T(om,a,lam,600)
    p,q=Tm[0,0],Tm[0,1]
    print(a,om,np.linalg.norm(Tm-T0)/(a*om), abs(p)**2-abs(q)**2, Tm[1,0]-np.conj(q), Tm[0,1]-Tm[1,0])


==> d1.py <==
import numpy as np
from scipy.integrate import quad
from scipy.special import spence
def Li2(x): return spence(1-x)
def ceff_std(s):
    if s>=1: return 1.0
    return -(6/np.pi**2)*(((1+s)*np.log(1+s)+(1-s)*np.log(1-s))*np.log(s)+(1+s)*Li2(-s)+(1-s)*Li2(s))
def ceff_paper(s):
    f=lambda x: x/np.sinh(x)*np.log((1+s*s*np.tanh(x)**2)/(1-s*s*np.tanh(x)**2)) if x>1e-12 else 0
    return 6/np.pi**2*quad(f,0,60,limit=200)[0]
print("s   paper-integral   standard(Eisler-Peschel Dirac)   s^2/2")
for s in (0.05,0.1,0.3,0.648,0.9,0.995,0.9999):
    print(s,round(ceff_paper(s),5),round(ceff_std(s),5),round(s*s/2,5))


==> sim.py <==
import numpy as np, scipy.linalg as sl
def prof(kind,u):
    if kind==1: return np.exp(-1/(1-u*u))
    if kind==2: return (1+u*u/2)*np.exp(-1/(1-u*u))
    return (1-u*u)**4
def weights(N,a,kind):
    x=np.arange(N)-(N-1)/2
    w=np.zeros(N); m=np.abs(x)<a
    w[m]=prof(kind,x[m]/a); return w/w.sum()
def A0(N):
    A=np.zeros((2*N,2*N))
    for j in range(N-1):
        A[j,j+1]=1;A[j+1,j]=-1          # R
        A[N+j,N+j+1]=-1;A[N+j+1,N+j]=1  # L
    return A
def Ash(N,w):
    B=np.zeros((2*N,2*N))
    for j in range(N):
        B[j,N+j]=2*w[j];B[N+j,j]=-2*w[j]
    return B
def gs(A):
    U=sl.sqrtm(A.T@A).real
    return -A@np.linalg.inv(U) if np.linalg.matrix_rank(A)==A.shape[0] else None
def ent(G,idx,alphas=(1,)):
    g=G[np.ix_(idx,idx)]; ev=np.linalg.eigvalsh(1j*g); xi=np.clip(np.abs(ev),0,1)
    xi=np.sort(xi)[::2] if False else xi
    xi=xi[len(xi)//2:]  # positive half
    out=[]
    for al in alphas:
        if al==1:
            p=(1+xi)/2;q=(1-xi)/2
            s=-(p*np.log(np.clip(p,1e-300,1))+q*np.log(np.clip(q,1e-300,1)))
        else:
            s=np.log(((1+xi)/2)**al+((1-xi)/2)**al)/(1-al)
        out.append(s.sum())
    return out
def evolve(N,w,lamf,tau,steps,T=4):
    Ah=A0(N);B=Ash(N,w)
    G=gs(Ah)
    O=np.eye(2*N)
    ts=np.linspace(-T*tau,T*tau,steps+1); dt=ts[1]-ts[0]
    I=np.eye(2*N)
    for n in range(steps):
        tm=(ts[n]+ts[n+1])/2
        lam=lamf*0.5*(1+np.tanh(tm/tau))
        A=Ah+lam*B
        O=np.linalg.solve(I-dt*A/2,(I+dt*A/2)@O)
    return O@G@O.T, G
if __name__=="__main__":
    import sys
    N=128
    # sanity: initial state pure
    G=gs(A0(N)); print("pure",np.abs(G@G+np.eye(2*N)).max())


==> smooth.py <==
import numpy as np, scipy.linalg as sl, scipy.sparse as sp, time, sys, os
from sim import weights
def perm_index(N):
    # original order: R_0..R_{N-1}, L_0..L_{N-1};  interleaved: R_j->2j, L_j->2j+1
    p=np.empty(2*N,dtype=int); p[:N]=2*np.arange(N); p[N:]=2*np.arange(N)+1; return p
def build(N,w):
    n=2*N; p=perm_index(N)
    A0=sp.lil_matrix((n,n)); B=sp.lil_matrix((n,n))
    for j in range(N-1):
        A0[p[j],p[j+1]]=1;A0[p[j+1],p[j]]=-1
        A0[p[N+j],p[N+j+1]]=-1;A0[p[N+j+1],p[N+j]]=1
    for j in range(N):
        if w[j]!=0: B[p[j],p[N+j]]=2*w[j];B[p[N+j],p[j]]=-2*w[j]
    return A0.tocsr(),B.tocsr(),p
def gs_dense(A):
    ww,V=sl.eigh(A.T@A,driver='evd'); return -(A@(V/np.sqrt(ww)))@V.T
def banded(Ms):   # Ms sparse, bandwidth 2 -> ab for solve_banded((2,2))
    n=Ms.shape[0]; ab=np.zeros((5,n)); M=Ms.tocoo()
    for i,j,v in zip(M.row,M.col,M.data):
        ab[2+i-j,j]+=v
    return ab
def applyM(A,h,X):
    n=A.shape[0]; I=sp.identity(n,format='csr')
    R=(I+0.5*h*A)@X
    ab=banded((I-0.5*h*A).tocsr())
    return sl.solve_banded((2,2),ab,R,check_finite=False)
def run(N,tau,lf,dt,T=4,a=2,tag=None,Gdense_init=None):
    w=weights(N,a,1); A0,B,p=build(N,w); n=2*N
    # ground states in original order then permute
    from sim import A0 as A0d, Ash
    Ar=A0d(N)[:N,:N]; Gr=gs_dense(Ar); G0=np.zeros((n,n)); G0[:N,:N]=Gr; G0[N:,N:]=-Gr; del Gr
    pinv=np.argsort(p); G0=G0[np.ix_(pinv,pinv)]
    Aplus=(A0d(N)+lf*Ash(N,w))
    Gp=gs_dense(Aplus)[np.ix_(pinv,pinv)]; del Aplus
    G=G0.copy(); del G0
    steps=int(round(2*T*tau/dt)); ts=np.linspace(-T*tau,T*tau,steps+1); h=ts[1]-ts[0]
    t0=time.time()
    for k in range(steps):
        tm=0.5*(ts[k]+ts[k+1]); lam=lf*0.5*(1+np.tanh(tm/tau))
        A=(A0+lam*B).tocsr()
        X=applyM(A,h,G)            # M G
        G=applyM(A,h,X.T.copy()).T # M (M G)^T)^T = M G M^T
        G=np.ascontiguousarray(G)
    nexc=np.linalg.norm(G-Gp)**2/8
    return nexc,time.time()-t0
if __name__=="__main__":
    N=int(sys.argv[1]);tau=float(sys.argv[2]);lf=float(sys.argv[3]);dt=float(sys.argv[4])
    print(N,tau,lf,dt,*run(N,tau,lf,dt),flush=True)

